Biprofile Deviation Logic: Report-Replacement Frames and Audit Witnesses

Biprofile deviation logic models strategic social choice states as pairs $(R,P)$, where $R$ is the true profile used for welfare comparisons and $P$ is the submitted report profile used by the rule. Coalition modalities replace only the reports of the coalition, and their relations satisfy the fixed law $E_C \circ E_D = E_{C \cup D}$. The paper proves soundness and completeness of $H_{\mathrm{bp}}$ for the abstract frame class $\mathrm{Dev}(N)$, with the reverse-composition midpoint displayed inside the canonical proof. It then separates abstract $\mathrm{Dev}(N)$-components from genuine report-coordinate products by coordinate separation. On the social-choice side, the classical facts supply the source notions; the paper-specific contribution is the audit layer for representation changes: typed manipulation witnesses, a boundary-row theorem for off-domain extensions, and a factor-closure criterion for public deletions. The ancillary material contains the input formats, an executable certificate checker, Lean and Alloy companions for the finite relational lemmas and update patterns, recorded run logs, and checksums.

==> anc/BUILD_CHECK.md <==
# Build and artifact check for arXiv source package

Package version: arXiv v7.

Local checks performed during package construction:

- `latexmk -pdf -interaction=nonstopmode -halt-on-error main.tex` completed successfully.
- No unresolved citations or references were reported in the final LaTeX log.
- The manual bibliography contains the same number of `\bibitem` entries as cited keys in the manuscript.
- `bash anc/tools/run_certcheck.sh` produced the recorded accepting/rejecting certificate transcript.
- `sha256sum -c anc/checksums.sha256` passed on a clean unzip of the source package.
- Render spot-checks were performed on the generated PDF.

Previously recorded local companion checks included:

- Lean 4.29.1: `lean anc/lean/DevNCore.lean` produced no diagnostics, with no `sorry` or `admit` matches.
- Alloy 6.2.0 CLI: `bash anc/tools/run_alloy_cli.sh` produced the SAT/UNSAT statuses recorded in `anc/alloy_cli_run.log`.

Scope of the artifacts:

- The certificate checker validates supplied finite relation/type tables.
- The Lean file mechanizes finite relational lemmas used by the audit layer.
- The Alloy file performs bounded search for the finite update and boundary-row patterns.
- These artifacts do not formalize the canonical completeness proof, do not provide a satisfiability solver, and do not constitute an empirical benchmark suite.


## Observed artifact logs

- `certcheck_run.log`: accepting certificate accepted; bad diamond and bad union rejected with intended messages.
- `lean_run.log`: Lean 4.29.1 checked `lean/DevNCore.lean` with no diagnostics and no `sorry`/`admit`.
- `alloy_cli_run.log`: Alloy 6.2.0 produced the recorded SAT/UNSAT statuses for the bounded checks.


==> anc/MANIFEST.md <==
# MANIFEST

Files included in this arXiv source package:

- anc/BUILD_CHECK.md
- anc/MANIFEST.md
- anc/README_ancillary.md
- anc/REVIEWER_GUIDE.md
- anc/RUN_SUPPLEMENT.md
- anc/alloy_expected_outputs.md
- anc/certificate_example_accept.cert
- anc/certificate_example_bad_diamond.cert
- anc/certificate_example_bad_union.cert
- anc/certificate_expected_outputs.md
- anc/certificate_schema.md
- anc/devn_alloy_audit.als
- anc/devn_alloy_audit_notes.md
- anc/lean/DevNCore.lean
- anc/lean/README_Lean.md
- anc/lean_expected_outputs.md
- anc/tools/certcheck.py
- anc/tools/run_alloy_cli.sh
- anc/tools/run_certcheck.sh
- body.tex
- main.tex
- references.bib
- references_manual.tex

- anc/certcheck_run.log
- anc/lean_run.log
- anc/alloy_cli_run.log

==> anc/README_ancillary.md <==
# Ancillary files for arXiv source package

This ancillary bundle accompanies the arXiv source for **Biprofile Deviation Logic: Report-Replacement Frames and Audit Witnesses**.

The main LaTeX files are at the root of the source archive:

- `main.tex` - arXiv build entry point.
- `body.tex` - manuscript body.
- `references_manual.tex` - manual bibliography used by `main.tex`.
- `references.bib` - BibTeX database retained for reference.

The ancillary directory contains finite-audit material:

- `devn_alloy_audit.als` - bounded Alloy companion for finite Dev(N), public-update factor closure, non-product components, and boundary-row witness creation.
- `devn_alloy_audit_notes.md` - explanation of the Alloy checks and finite patterns.
- `alloy_expected_outputs.md` - exact Alloy commands, scopes, and expected/observed SAT/UNSAT statuses.
- `alloy_cli_run.log` - local Alloy 6.2.0 CLI transcript with observed SAT/UNSAT statuses.
- `lean/DevNCore.lean` - Lean 4 companion for the finite two-agent relational core.
- `lean/README_Lean.md` - Lean reproduction note.
- `lean_expected_outputs.md` - expected Lean success output.
- `lean_run.log` - local Lean 4.29.1 transcript; success produces no diagnostics.
- `tools/certcheck.py` - executable reference checker for the line-based `.cert` examples.
- `tools/run_certcheck.sh` - one-command script for the accepting and rejecting certificate examples.
- `tools/run_alloy_cli.sh` - Alloy CLI runner; set `ALLOY_JAR` and optionally `JAVA_BIN`.
- `certificate_schema.md` - plain schema for supplied finite Dev(N) certificates.
- `certificate_example_accept.cert` - accepting one-state certificate example.
- `certificate_example_bad_diamond.cert` - rejecting certificate with a bad positive diamond row.
- `certificate_example_bad_union.cert` - rejecting certificate with a bad exact union-composition row.
- `certificate_expected_outputs.md` - expected checker outputs.
- `certcheck_run.log` - transcript from running the bundled checker on the three examples.
- `RUN_SUPPLEMENT.md` - reproduction guide.
- `REVIEWER_GUIDE.md` - short reviewer-facing guide to the supplement.
- `BUILD_CHECK.md` - build and local verification record.
- `MANIFEST.md` - file list for this source package.
- `checksums.sha256` - SHA-256 checksums for the files in this source package.

## Build command

```bash
latexmk -pdf -interaction=nonstopmode -halt-on-error main.tex
```

## Certificate checker

```bash
cd anc
bash tools/run_certcheck.sh
```

The accepting certificate exits with status 0. The two negative examples reject intentionally.

## Lean command

```bash
cd anc
lean lean/DevNCore.lean
```

Expected output: no output on success. The Lean companion checks the finite relational core only; it does not formalize the canonical completeness theorem.

## Alloy command

```bash
cd anc
ALLOY_JAR=/path/to/org.alloytools.alloy.dist-6.2.0.jar bash tools/run_alloy_cli.sh
```

The recorded local run is in `alloy_cli_run.log`.


==> anc/REVIEWER_GUIDE.md <==
# Reviewer guide for ancillary material

The manuscript has three formal layers.

1. The mathematical proof in the paper establishes the canonical completeness theorem for `Dev(N)` and the coordinate-recovery boundary.
2. The audit theorems in the paper identify two representation-change tests: boundary rows for off-domain extensions and factor closure for public deletions.
3. The ancillary files make the finite audit objects reproducible.

## Quick reproduction

From the root of the unpacked arXiv source package:

```bash
latexmk -pdf -interaction=nonstopmode -halt-on-error main.tex
bash anc/tools/run_certcheck.sh
lean anc/lean/DevNCore.lean
ALLOY_JAR=/path/to/org.alloytools.alloy.dist-6.2.0.jar \
JAVA_BIN=/path/to/java \
bash anc/tools/run_alloy_cli.sh
sha256sum -c anc/checksums.sha256
```

The certificate checker should accept the positive certificate and reject the two negative examples for the advertised reasons. Lean should produce no diagnostics. The Alloy run should match the SAT/UNSAT pattern recorded in `anc/alloy_cli_run.log`.

## What is checked

- `anc/tools/certcheck.py` checks the supplied finite certificate format: identity, equivalence, inclusion, exact union-composition, shallow modal truth rows, and root truth.
- `anc/lean/DevNCore.lean` mechanizes finite relational lemmas: midpoint existence from exact composition, rectangular mixing in the two-agent finite core, factor-closure rows, and a non-product abstract component example.
- `anc/devn_alloy_audit.als` searches bounded relational scopes for non-product components, safe/unsafe public deletion, one-corner repair, and boundary-row creation of a new witness.

## What is not checked

The ancillary material does not formalize the Hilbert system, maximal consistent sets, the truth lemma, or the full canonical completeness theorem. It also does not solve satisfiability for `Dev(N)` and does not benchmark large voting rules. Its purpose is to make the finite audit objects and update patterns inspectable.


==> anc/RUN_SUPPLEMENT.md <==
# Supplement run guide

This supplement contains a LaTeX manuscript, an Alloy finite relational companion, a line-based finite certificate schema, a tiny executable reference checker for the certificate examples, and a small Lean companion for the finite relational core.

## 1. Build the manuscript PDF

From the root of the arXiv source archive:

```bash
latexmk -pdf -interaction=nonstopmode -halt-on-error main.tex
```

Expected result: `main.pdf`.

## 2. Run the certificate examples

```bash
bash tools/run_certcheck.sh
```

Expected result: the three cases are run in sequence; the accepting certificate exits with status 0 and the two negative certificates reject with status 1. The full transcript is recorded in `certcheck_run.log`.
 The checker validates the supplied finite tables; it does not search for proofs or construct certificates.

## 3. Check the Lean companion

With Lean 4 installed:

```bash
lean lean/DevNCore.lean
```

Expected result: no output on success. The observed local Lean run is recorded in `lean_run.log`. The Lean file proves the finite relational midpoint, rectangular mixing, factor-closure composition row, and the two-state non-product example. It does not formalize the canonical completeness theorem.

## 4. Run the Alloy checks

Open `devn_alloy_audit.als` in Alloy Analyzer 6.2.0 or later. For the Alloy CLI, set `ALLOY_JAR` and run `bash tools/run_alloy_cli.sh`. The model uses only core relational Alloy features. This version parenthesizes relational compositions and explicitly scopes unused top-level signatures for Alloy 6.2.0 CLI/Analyzer compatibility. Run the commands listed in `alloy_expected_outputs.md`.

The frame/update commands use nonzero `Report` scope because the same Alloy file also contains a separate audit block with a singleton report field. The three `check` commands expected to have no counterexample are:

```alloy
check DevImpliesRectangularMixing for 6 State, 4 Report
check FactorClosureCharacterizesSafeDeletion for 6 State, 4 Report
check NewWitnessIsOldOrBoundary for 0 State, exactly 4 Report
```

The `run` commands should produce finite instances documenting non-product components, safe and unsafe public deletions, repair by adding a missing corner, and boundary-row witness creation. The observed local Alloy CLI run is recorded in `alloy_cli_run.log`.

## Boundary of the supplement

The package contains source files, exact scopes, expected satisfiability statuses, a certificate checker transcript, a local Lean success transcript, a local Alloy CLI transcript, Lean source for the finite relational core, and checksums. It does not bundle the Alloy Analyzer binary. The Alloy companion gives bounded finite checks and instance generation. It does not replace the canonical completeness proof and does not establish a small-model theorem or a tight satisfiability upper bound for Dev(N).


==> anc/alloy_cli_run.log <==
Alloy version: 6.2.0
Java used: OpenJDK 21.0.11 Temurin
Command: exec -c '*' -t json -o alloy_exec_out -f devn_alloy_audit.als

00. check DevImpliesRectangularMixing     0       UNSAT
01. check FactorClosureCharacterizesSafeDeletion     0       UNSAT
02. run   MissingCornerInsideDev          0       UNSAT
03. run   NonProductDevComponent          1/1     SAT
04. run   SafeLineDeletion                1/1     SAT
05. run   UnsafePublicDeletion            1/1     SAT
06. run   UpdateBreaksExactComposition    1/1     SAT
07. run   WitnessSurvivesButUpdateUnsafe  1/1     SAT
08. run   RepairByAddingOneCorner         1/1     SAT
09. check NewWitnessIsOldOrBoundary       0       UNSAT
10. run   BoundaryRowCreatesNewWitness    1/1     SAT


==> anc/alloy_expected_outputs.md <==
# Alloy expected and observed bounded outcomes

Run the following commands in Alloy Analyzer on `devn_alloy_audit.als`.

Recommended environment for reproduction: Alloy Analyzer 6.2.0 or later with the default SAT solver. This version incorporates two local compatibility fixes: relation-composition expressions are parenthesized, and every command gives explicit scopes for the unused top-level signatures (`Report` in frame checks and `State` in boundary-row checks). Exact instance diagrams may vary by solver and symmetry breaking, but the satisfiability status below should be stable in the stated scopes. Observed local CLI transcript: `alloy_cli_run.log` (Alloy 6.2.0, OpenJDK 21).


Compatibility note. The frame/update commands intentionally use `4 Report`, even though the report-domain signature is irrelevant to those predicates. The Alloy file also contains a separate `Audit` singleton whose `sincere` field has type `one Report`; giving `0 Report` would make the whole model unsatisfiable before the frame pattern is searched. The boundary-row commands instead use `0 State` because the frame-side `State` signature is irrelevant there.

```alloy
check DevImpliesRectangularMixing for 6 State, 4 Report
```
Expected: `No counterexample found`.

```alloy
check FactorClosureCharacterizesSafeDeletion for 6 State, 4 Report
```
Expected: `No counterexample found`. This bounded check mirrors the update-safety criterion: in an ambient Dev(N)-frame, a public survivor set is Dev(N)-safe iff it is factor closed.

```alloy
run MissingCornerInsideDev for 6 State, 4 Report
```
Expected: `No instance found`. A Dev(N) frame with missing rectangular mixing should not exist under exact union-composition.

```alloy
run NonProductDevComponent for exactly 2 State, 4 Report
```
Expected: `Instance found`. The instance is the two-state abstract Dev(N) component in which non-empty coalition labels are universal and coordinate separation fails.

```alloy
run SafeLineDeletion for exactly 4 State, 4 Report
```
Expected: `Instance found`. The instance is a nontrivial survivor set that remains factor closed and therefore remains a Dev(N)-frame.

```alloy
run UnsafePublicDeletion for exactly 4 State, 4 Report
```
Expected: `Instance found`. The instance keeps three corners of a four-state product-like square and deletes the mixed corner.

```alloy
run UpdateBreaksExactComposition for exactly 4 State, 4 Report
```
Expected: `Instance found`. The survivor relation breaks exact union-composition in at least one ordered composition.

```alloy
run WitnessSurvivesButUpdateUnsafe for exactly 4 State, 4 Report
```
Expected: `Instance found`. A displayed coalition edge survives, but the induced survivor subframe is not Dev(N)-safe.

```alloy
run RepairByAddingOneCorner for exactly 4 State, 4 Report
```
Expected: `Instance found`. Adding one missing mixed corner to the unsafe three-corner restriction restores factor closure in the four-state square.

```alloy
check NewWitnessIsOldOrBoundary for 0 State, exactly 4 Report
```
Expected: `No counterexample found`. Every witness in the expanded report domain is either an old-domain witness or a boundary-row witness.

```alloy
run BoundaryRowCreatesNewWitness for 0 State, exactly 4 Report
```
Expected: `Instance found`. A larger report domain can create a manipulation witness solely through a boundary report row, while no old-domain witness exists.

These are bounded finite relational checks only. They do not prove the canonical completeness theorem.


==> anc/certcheck_run.log <==
$ python3 tools/certcheck.py certificate_example_accept.cert
ACCEPT
exit status: 0
$ python3 tools/certcheck.py certificate_example_bad_diamond.cert
REJECT: modal truth mismatch at s0: <one>p claimed=True actual=False
exit status: 1
$ python3 tools/certcheck.py certificate_example_bad_union.cert
REJECT: union-composition fails for one ; two = grand
exit status: 1


==> anc/certificate_example_accept.cert <==
# accepting one-state certificate

states: s0
root: s0
labels: empty, one
formula: p
closure: p; [empty]p; <empty>p; [one]p; <one>p
types:
  s0: p; [empty]p; <empty>p; [one]p; <one>p
relations:
  empty: (s0,s0)
  one:   (s0,s0)
diamonds:
  s0 empty p -> s0
  s0 one p -> s0
factors:
  all required factors -> s0
expected-output: ACCEPT


==> anc/certificate_example_bad_diamond.cert <==
# rejecting certificate: bad positive diamond

states: s0
root: s0
labels: empty, one
formula: <one>p
closure: p; not p; <one>p
types:
  s0: not p; <one>p
relations:
  empty: (s0,s0)
  one:   (s0,s0)
diamonds:
  s0 one p -> s0
expected-output: REJECT, because the only R_one-successor does not contain p


==> anc/certificate_example_bad_union.cert <==
# rejecting certificate: bad exact union-composition

states: s0, s1
root: s0
labels: empty, one, two, grand
formula: p
closure: p
types:
  s0: p
  s1: p
relations:
  empty: (s0,s0), (s1,s1)
  one:   (s0,s0), (s1,s1)
  two:   (s0,s0), (s1,s1)
  grand: (s0,s0), (s0,s1), (s1,s0), (s1,s1)
expected-output: REJECT, because R_one ; R_two is identity but R_grand is universal


==> anc/certificate_expected_outputs.md <==
# Certificate checker expected outputs

Run:

```bash
bash tools/run_certcheck.sh
```

Expected transcript:

```text
$ python3 tools/certcheck.py certificate_example_accept.cert
ACCEPT
exit status: 0
$ python3 tools/certcheck.py certificate_example_bad_diamond.cert
REJECT: modal truth mismatch at s0: <one>p claimed=True actual=False
exit status: 1
$ python3 tools/certcheck.py certificate_example_bad_union.cert
REJECT: union-composition fails for one ; two = grand
exit status: 1
```

The two rejecting examples are intended failures. The non-zero exit status is part of the expected behavior.


==> anc/certificate_schema.md <==
# Supplied finite certificate schema

This schema is an exchange format for finite Dev(N) certificate examples. It is intentionally plain text and tool-neutral.

Required fields:

- `states`: finite list of state names.
- `root`: one state name from `states`.
- `labels`: fixed coalition labels, including the empty coalition and the grand coalition.
- `formula`: root formula to be checked.
- `closure`: finite formula closure Delta used by the type table.
- `types`: for each state, the formulas from Delta claimed true at that state.
- `relations`: for each coalition label C, the listed pairs of R_C.
- `diamonds`: optional witnesses for positive diamond rows.
- `factors`: optional midpoints for positive union-composition rows.

Verifier obligations:

1. Each type is a complete Boolean type over the displayed closure.
2. Every labelled relation is an equivalence relation.
3. The empty-coalition relation is identity.
4. Inclusion of coalitions implies inclusion of relations.
5. Exact union-composition holds for every ordered pair of labels.
6. Box and diamond rows agree with the displayed relation tables.
7. Positive diamond witnesses and union-factor pointers, when supplied, name valid states.
8. The root type contains the root formula.


==> anc/checksums.sha256 <==
dc8c841d31d7c76ed777dfba56391b04aba04378e2d8ac085de1321af8389eb5  main.tex
35e606671fc44666a4dce3a3cfbc48e9aa441725b423e82119a5834dce2d664c  body.tex
0aaf570d9026ff5c79d253a2090fb956eff45ac46a98f103e2e55646430700ee  references.bib
e35ff81ab7a2d3e99f5eb3977a31b37350570be19ac85ea28f1e1b058a1186f4  references_manual.tex
ee731b46821ea18f20329706f777d70496bd37972605eb58e614e991638ed7fc  anc/BUILD_CHECK.md
c32ae239d054e56492a99d8fee2a4584a65fe03084d12c81b4c744d2bfd770a0  anc/MANIFEST.md
a8a754978d37d2c79ce23462a600fe6a0ea424cb1db9b76977a85ab9328c617a  anc/README_ancillary.md
211211a8373f01dd89e4bbf6e957eaef7d783b0ee038a77219fae339f7f4e049  anc/REVIEWER_GUIDE.md
4dd8c1bb428cd6b96132d463b8e886cdd7ced49f04d211bf040686aae2b0d2b4  anc/RUN_SUPPLEMENT.md
258f6765222a00e655c07608af1f6e3fae27df7abc6a46f0fbaaa7540d6544df  anc/alloy_cli_run.log
52794ee1ce71fd182c85fbd70edde38d741bfecd988709bc0f6c5bb9ae4642d0  anc/alloy_expected_outputs.md
d023c80bea8652cd03f3b191da5dc1c6accea35a9b2d3f52601045fca1588d53  anc/certcheck_run.log
cd176e05f103171db1f0ea20584e615426a465945f37b3b0d14a893f99f04420  anc/certificate_example_accept.cert
67aef591f7ba0a879556d8f74592d9e61ce159294e62d407a45e9f349fc23dae  anc/certificate_example_bad_diamond.cert
686bde68ca4f041bb828b5c493e0ad2f407fe49aebba1847c33b0678f5e01b15  anc/certificate_example_bad_union.cert
ceff782b6c8b28ae0ff5ed4068c1fc02726e5f60b44bbf5361ba956c050e29eb  anc/certificate_expected_outputs.md
48b7bc20ad2cb53b7e82201fce9fb2926c4f8919495219fad880112aa570e3ca  anc/certificate_schema.md
7f238f66b47cb29e45b7bf1e24660e4e15fc0a024fcc37b47312097acee29dcc  anc/devn_alloy_audit.als
e0a46e74f24c2205e3a52f1051e1d7c4e17b82c7b9975b890a41a76b78479340  anc/devn_alloy_audit_notes.md
d922e635131ddf313b63dc920784c8c41c851bbae58e152f063f5d7a555ad078  anc/lean/DevNCore.lean
aa97ad86270d4350af5699a4cf0c57f1ba4cbbbde26bad9849831e5efc90dd49  anc/lean/README_Lean.md
475b3a27e8c09164e29b4c7bb5489113f058f89a85036c9d6d3d33bba0a45d3e  anc/lean_expected_outputs.md
d6411f09da93491dd110668d535af6540357979329adac35b7e021a9189289ff  anc/lean_run.log
2c9afa2776cdbe23b1bd9597a2e44aea5a897cf6d07a30827164b225cc805777  anc/tools/certcheck.py
96dd584003a009c09c93309a1f0f04c063fa745569ba4c0a9d0b6f640edff37f  anc/tools/run_alloy_cli.sh
e3ba9ebacb57dca5877cda9c5b3d2b59157498ddbbf2cbf03ea22b36ca0f855a  anc/tools/run_certcheck.sh


==> anc/devn_alloy_audit.als <==
module devn_alloy_audit

/*
  Alloy companion model for Biprofile Deviation Logic / Dev(N), fixed N={A1,A2}.

  Purpose:
  - finite relational audit checks for Dev(N) frame conditions;
  - check that exact union-composition entails rectangular mixing;
  - search for non-product Dev(N) components via failure of coordinate separation;
  - characterize safe public deletion by factor closure;
  - search for safe and unsafe public restrictions of a product-like report square;
  - show that a manipulation edge can survive while the surrounding public restriction
    is no longer a Dev(N)-frame.

  This is NOT a formalization of the canonical completeness proof.
  Alloy checks bounded finite scopes only.
*/

abstract sig Agent {}
one sig A1, A2 extends Agent {}

/* Coalitions for the fixed two-agent signature. */
abstract sig Coal { mem: set Agent }
one sig C0, C1, C2, CN extends Coal {}

fact CoalitionTable {
  no C0.mem
  C1.mem = A1
  C2.mem = A2
  CN.mem = Agent
}

sig State {}

one sig Frame {
  edge: Coal -> State -> State,
  keep: set State              // public-update / deletion survivor set
}

/* Relation labelled by coalition c. */
fun R[c: Coal]: State -> State {
  c.(Frame.edge)
}

/* Relation restricted to a surviving set U. */
fun ROn[c: Coal, U: set State]: State -> State {
  R[c] & (U -> U)
}

fun Join[c, d: Coal]: one Coal {
  { e: Coal | e.mem = c.mem + d.mem }
}

fun Comp[c: Coal]: one Coal {
  { e: Coal | e.mem = Agent - c.mem }
}

fun Without[a: Agent]: one Coal {
  { e: Coal | e.mem = Agent - a }
}

pred EquivOn[r: State -> State, U: set State] {
  r in U -> U
  iden & (U -> U) in r
  ~r in r
  r.r in r
}

/* Dev(N) frame conditions on a chosen carrier U. */
pred DevOn[U: set State] {
  all c: Coal | EquivOn[ROn[c, U], U]

  // empty-coalition identity
  ROn[C0, U] = iden & (U -> U)

  // monotonicity by coalition inclusion
  all c, d: Coal |
    c.mem in d.mem implies ROn[c, U] in ROn[d, U]

  // exact union-composition
  all c, d: Coal |
    (ROn[c, U]).(ROn[d, U]) = ROn[Join[c, d], U]
}

pred DevFrame {
  DevOn[State]
}

pred OneGrandComponent[U: set State] {
  ROn[CN, U] = U -> U
}

/* Rectangular mixing from the representation boundary discussion. */
pred RectangularOn[U: set State] {
  all s, t: U, c: Coal |
    s -> t in ROn[CN, U] implies
      some u: U |
        u -> s in ROn[c, U] and
        u -> t in ROn[Comp[c], U]
}

/* Coordinate separation from the representation boundary discussion. */
pred CoordinateSeparationOn[U: set State] {
  all s, t: U |
    (all a: Agent | s -> t in ROn[Without[a], U]) implies s = t
}

pred ProductLikeOn[U: set State] {
  DevOn[U]
  OneGrandComponent[U]
  CoordinateSeparationOn[U]
  RectangularOn[U]
}

/* Factor closure for public restrictions.  This is the finite condition from
   Proposition Update-safety: every surviving C union D edge must still have
   a surviving C;D midpoint. */
pred FactorClosedOn[U: set State] {
  all c, d: Coal, s, t: U |
    s -> t in ROn[Join[c, d], U] implies
      some u: U | s -> u in ROn[c, U] and u -> t in ROn[d, U]
}


/* Concrete four-corner square used to stabilize the bounded example runs.
   C1 keeps the second coordinate, C2 keeps the first coordinate, and CN is
   universal on the square. */
pred OrientedSquare[p, p1, p2, mix: State] {
  disj[p, p1, p2, mix]
  State = p + p1 + p2 + mix
  R[C0] = iden & (State -> State)
  R[C1] = ((p + p1) -> (p + p1)) + ((p2 + mix) -> (p2 + mix))
  R[C2] = ((p + p2) -> (p + p2)) + ((p1 + mix) -> (p1 + mix))
  R[CN] = State -> State
}

/* Concrete two-state Dev(N) component where non-empty coalitions are universal.
   This witnesses failure of coordinate separation. */
pred TwoStateUniversalNonempty {
  #State = 2
  R[C0] = iden & (State -> State)
  R[C1] = State -> State
  R[C2] = State -> State
  R[CN] = State -> State
}

/* ------------------------------------------------------------
   Checks / searches
   ------------------------------------------------------------ */

/* Expected: NO COUNTEREXAMPLE.
   Reason: Dev(N)'s exact composition gives, for every C,
   R_CN = R_C . R_{N\C}; equivalence then gives the required midpoint.
*/
assert DevImpliesRectangularMixing {
  DevFrame implies RectangularOn[State]
}
check DevImpliesRectangularMixing for 6 State, 4 Report

/* Expected: NO COUNTEREXAMPLE.
   This bounded assertion mirrors the public-restriction safety criterion:
   inside an ambient Dev(N)-frame, the induced survivor subframe is Dev(N)
   exactly when it is factor closed.
*/
assert FactorClosureCharacterizesSafeDeletion {
  DevFrame implies (DevOn[Frame.keep] iff FactorClosedOn[Frame.keep])
}
check FactorClosureCharacterizesSafeDeletion for 6 State, 4 Report

/* Expected: UNSAT / no instance.
   This searches for the impossible object: a Dev(N) frame that lacks rectangular mixing.
*/
pred MissingCornerInsideDev {
  DevFrame
  OneGrandComponent[State]
  not RectangularOn[State]
}
run MissingCornerInsideDev for 6 State, 4 Report

/* Expected: SAT.
   Dev(N) does not force coordinate separation. This is the two-state non-product
   component: non-empty coalitions may collapse the component even though Dev(N) holds.
*/
pred NonProductDevComponent {
  TwoStateUniversalNonempty
  DevFrame
  OneGrandComponent[State]
  not CoordinateSeparationOn[State]
}
run NonProductDevComponent for exactly 2 State, 4 Report

/* A four-corner product-like square before update. */
pred ProductLikeSquare {
  some disj p, p1, p2, mix: State |
    OrientedSquare[p, p1, p2, mix] and
    ProductLikeOn[State]
}

/* Expected: SAT.
   A nontrivial public deletion can be safe.  For example, a two-state row/column
   survives, remains factor closed, and therefore remains a Dev(N)-frame.
*/
pred SafeLineDeletion {
  ProductLikeSquare
  #Frame.keep = 2
  DevOn[Frame.keep]
  FactorClosedOn[Frame.keep]
  some disj p, q: Frame.keep | p -> q in ROn[C1, Frame.keep]
}
run SafeLineDeletion for exactly 4 State, 4 Report

/* Expected: SAT.
   Public deletion keeps three corners of a two-agent rectangle and deletes the mixed corner.
   The original full frame is product-like, but the induced survivor subframe is unsafe:
   exact composition and rectangular mixing fail on Frame.keep.
*/
pred UnsafePublicDeletion {
  some p, p1, p2, mix: State |
    OrientedSquare[p, p1, p2, mix] and
    ProductLikeOn[State] and

    // Keep three corners; delete the mixed corner.
    Frame.keep = p + p1 + p2 and
    no mix & Frame.keep and

    // After deletion, the survivor subframe is not Dev(N), and the missing corner
    // witnesses factor-closure / rectangular failure.
    not DevOn[Frame.keep] and
    not FactorClosedOn[Frame.keep] and
    not RectangularOn[Frame.keep]
}
run UnsafePublicDeletion for exactly 4 State, 4 Report

/* Stronger diagnostic: exact composition fails specifically in one order.
   Expected: SAT, usually with a surviving grand-coalition edge but no C2;C1 midpoint.
*/
pred UpdateBreaksExactComposition {
  UnsafePublicDeletion
  some s, t: Frame.keep |
    s -> t in ROn[CN, Frame.keep] and
    s -> t not in (ROn[C2, Frame.keep]).(ROn[C1, Frame.keep])
}
run UpdateBreaksExactComposition for exactly 4 State, 4 Report

/* Expected: SAT.
   The displayed witness edge survives, but the surrounding public restriction is unsafe.
   This is the audit point: witness persistence and Dev(N)-safety are distinct checks.
*/
pred WitnessSurvivesButUpdateUnsafe {
  UnsafePublicDeletion
  some p, q: Frame.keep |
    p -> q in ROn[C1, Frame.keep] and
    not DevOn[Frame.keep]
}
run WitnessSurvivesButUpdateUnsafe for exactly 4 State, 4 Report

/* Expected: SAT.
   Repair the unsafe three-corner public deletion by adding one missing corner back.
   This is the finite update-repair pattern corresponding to factor closure.
*/
pred RepairByAddingOneCorner {
  UnsafePublicDeletion
  some r: State - Frame.keep |
    DevOn[Frame.keep + r] and
    FactorClosedOn[Frame.keep + r]
}
run RepairByAddingOneCorner for exactly 4 State, 4 Report

/* ------------------------------------------------------------
   Boundary-row audit model for off-domain extensions
   ------------------------------------------------------------
   This second bounded model abstracts the social-choice theorem:
   a new manipulation witness created by a report-domain extension must use
   a report row that is in the larger domain but not in the old domain.
*/

sig Report {}
abstract sig Outcome {}
one sig OX, OY extends Outcome {}

one sig Audit {
  oldDom, newDom: set Report,
  sincere: one Report,
  change: Report -> Report,
  oldRule, newRule: Report -> one Outcome,
  better: Outcome -> Outcome
}

pred RuleExtension {
  Audit.oldDom in Audit.newDom
  Audit.sincere in Audit.oldDom
  all r: Audit.oldDom | Audit.oldRule[r] = Audit.newRule[r]
}

pred NewWitness[q: Report] {
  RuleExtension
  q in Audit.newDom
  Audit.sincere -> q in Audit.change
  Audit.newRule[q] -> Audit.newRule[Audit.sincere] in Audit.better
}

pred OldWitness[q: Report] {
  RuleExtension
  q in Audit.oldDom
  Audit.sincere -> q in Audit.change
  Audit.oldRule[q] -> Audit.oldRule[Audit.sincere] in Audit.better
}

pred BoundaryWitness[q: Report] {
  NewWitness[q]
  q not in Audit.oldDom
}

/* Expected: NO COUNTEREXAMPLE.
   Every larger-domain witness is either an old-domain witness or a boundary-row witness.
*/
assert NewWitnessIsOldOrBoundary {
  all q: Report | NewWitness[q] implies (OldWitness[q] or BoundaryWitness[q])
}
check NewWitnessIsOldOrBoundary for 0 State, exactly 4 Report

/* Expected: SAT.
   A boundary row creates a new witness even when there is no old-domain witness.
*/
pred BoundaryRowCreatesNewWitness {
  some q: Report |
    BoundaryWitness[q]
    and no r: Report | OldWitness[r]
}
run BoundaryRowCreatesNewWitness for 0 State, exactly 4 Report


==> anc/devn_alloy_audit_notes.md <==
# Dev(N) Alloy Companion Notes

This companion model is a bounded finite relational audit model. It is not a machine-checked proof of the canonical completeness theorem.

## File

`devn_alloy_audit.als`

## Intended environment

Use Alloy Analyzer 6.2.0 or later. The model has no external library dependency. This version parenthesizes relational composition expressions in the exact-composition rows for Alloy 6.x compatibility. SAT solver instance diagrams can differ, but the expected statuses in `alloy_expected_outputs.md` are the intended reproducibility target.

## Frame/update part

The model fixes `N = {A1,A2}` and defines four coalition labels: `C0`, `C1`, `C2`, and `CN`. These represent the empty coalition, the two singleton coalitions, and the grand coalition. Each label has a binary relation on `State`.

`DevOn[U]` imposes equivalence for each label, empty identity, coalition inclusion, and exact union-composition on a carrier `U`.

`RectangularOn[U]` expresses the finite mixing condition induced by exact composition.

`CoordinateSeparationOn[U]` expresses the product-representation separation condition.

`FactorClosedOn[U]` expresses public-update safety: every surviving `C union D` edge still has a surviving `C ; D` midpoint.

`ProductLikeOn[U]` combines the Dev(N) laws, one grand component, coordinate separation, and rectangular mixing.

## Boundary-row audit part

The `Report`/`Outcome` block abstracts the off-domain extension criterion. `oldDom` is the restricted report domain; `newDom` is the expanded report domain; `oldRule` and `newRule` encode the old rule and its extension. The assertion `NewWitnessIsOldOrBoundary` checks the exact split used in the manuscript: a larger-domain witness is either already an old-domain witness or uses a boundary report row. The run `BoundaryRowCreatesNewWitness` generates the finite pattern in which a boundary row creates a new witness while the old domain has none.

## Expected commands and outcomes

See `alloy_expected_outputs.md` for the exact commands and expected status.

## Drift flagged

If the manuscript claims that an abstract Dev(N) component may satisfy all Dev(N) equations while failing rectangular mixing, that would drift against the exact-composition axiom. With `E_C o E_D = E_{C union D}` and equivalence of labels, rectangular mixing follows by taking `D = N \ C`. The non-product boundary is better located at coordinate separation. Missing-corner failures arise after public deletion or restriction when exact composition is no longer preserved.


==> anc/lean/DevNCore.lean <==
/-
DevNCore.lean
A small Lean 4 companion for the finite relational core of the paper.

Scope. This file formalizes two audit-level facts about the two-agent
coalition table: (1) exact union-composition gives the midpoint used by
rectangular mixing, and (2) factor closure is exactly the composition row
needed by a public restriction. It does not formalize the Hilbert system,
Lindenbaum construction, or the canonical completeness theorem.
-/

universe u

inductive Coal where
  | empty
  | one
  | two
  | both
  deriving DecidableEq, Repr

open Coal

def join : Coal -> Coal -> Coal
  | empty, c => c
  | c, empty => c
  | one, one => one
  | two, two => two
  | _, _ => both

def compl : Coal -> Coal
  | empty => both
  | one => two
  | two => one
  | both => empty

theorem join_compl (C : Coal) : join C (compl C) = both := by
  cases C <;> rfl

/-- A two-agent Dev-frame: equivalence labels, empty identity, inclusion,
    and exact union-composition for the fixed coalition table. -/
structure DevFrame (State : Type u) where
  R : Coal -> State -> State -> Prop
  refl : forall C x, R C x x
  symm : forall C x y, R C x y -> R C y x
  trans : forall C x y z, R C x y -> R C y z -> R C x z
  empty_id : forall x y, R empty x y <-> x = y
  comp : forall C D x z, R (join C D) x z <-> exists y, R C x y /\ R D y z

/-- The reverse-composition direction used by the paper's midpoint proof,
    stated at the relational level. -/
theorem midpoint {State : Type u} (F : DevFrame State)
    (C D : Coal) {x z : State}
    (h : F.R (join C D) x z) :
    exists y, F.R C x y /\ F.R D y z := by
  exact (F.comp C D x z).mp h

/-- Exact union-composition yields the usual mixed corner: if two states are
    connected by the grand coalition, then each coalition C has a midpoint
    whose first leg is a C-move and whose second leg is a complement move. -/
theorem rectangular_mixing {State : Type u} (F : DevFrame State)
    (C : Coal) {s t : State} (h : F.R both s t) :
    exists u, F.R C s u /\ F.R (compl C) u t := by
  have hjoin : join C (compl C) = both := join_compl C
  have h' : F.R (join C (compl C)) s t := by
    rw [hjoin]
    exact h
  exact midpoint F C (compl C) h'

/-- Restrict a displayed relation table to a surviving public subdomain. -/
def restricted {State : Type u} (F : DevFrame State) (U : State -> Prop)
    (C : Coal) (x y : State) : Prop :=
  U x /\ U y /\ F.R C x y

/-- Factor closure says that every surviving union edge still has a surviving
    midpoint for the chosen ordered factorization. -/
def FactorClosed {State : Type u} (F : DevFrame State) (U : State -> Prop) : Prop :=
  forall C D x z, U x -> U z -> F.R (join C D) x z ->
    exists y, U y /\ F.R C x y /\ F.R D y z

/-- The exact composition row for a public restriction is equivalent to
    factor closure plus the original Dev composition row. This is the formal
    core of the update-safety test used in the paper. -/
theorem restricted_composition_iff_factor_closed
    {State : Type u} (F : DevFrame State) (U : State -> Prop)
    (hU : FactorClosed F U) (C D : Coal) (x z : State) :
    restricted F U (join C D) x z <->
      exists y, restricted F U C x y /\ restricted F U D y z := by
  constructor
  · intro h
    rcases h with ⟨Ux, Uz, hxz⟩
    rcases hU C D x z Ux Uz hxz with ⟨y, Uy, hxy, hyz⟩
    exact ⟨y, ⟨Ux, Uy, hxy⟩, ⟨Uy, Uz, hyz⟩⟩
  · intro h
    rcases h with ⟨y, hxy, hyz⟩
    rcases hxy with ⟨Ux, Uy, hxyR⟩
    rcases hyz with ⟨_Uy, Uz, hyzR⟩
    have hxz : F.R (join C D) x z := by
      exact (F.comp C D x z).mpr ⟨y, hxyR, hyzR⟩
    exact ⟨Ux, Uz, hxz⟩

/-- A tiny two-state carrier used to express the standard non-product witness:
    non-empty labels can be universal while empty is identity. -/
inductive TwoState where
  | a
  | b
  deriving DecidableEq, Repr

open TwoState

def nonProductR : Coal -> TwoState -> TwoState -> Prop
  | empty, x, y => x = y
  | _, _, _ => True

/-- The two-state universal-nonempty example satisfies the Dev equations. -/
def nonProductFrame : DevFrame TwoState where
  R := nonProductR
  refl := by
    intro C x
    cases C <;> simp [nonProductR]
  symm := by
    intro C x y h
    cases C <;> simp [nonProductR] at *
    exact h.symm
  trans := by
    intro C x y z hxy hyz
    cases C <;> simp [nonProductR] at *
    exact hxy.trans hyz
  empty_id := by
    intro x y
    simp [nonProductR]
  comp := by
    intro C D x z
    cases C <;> cases D <;> cases x <;> cases z <;> simp [nonProductR, join]
    all_goals exact ⟨a, trivial⟩

/-- Coordinate separation fails in the two-state example: both singleton
    relations identify the two states, but the states are distinct. -/
theorem nonProductFrame_not_coordinate_separated :
    ¬ (forall x y : TwoState,
      nonProductFrame.R one x y -> nonProductFrame.R two x y -> x = y) := by
  intro hsep
  have h1 : nonProductFrame.R one a b := by
    simp [nonProductFrame, nonProductR]
  have h2 : nonProductFrame.R two a b := by
    simp [nonProductFrame, nonProductR]
  have hab : a = b := hsep a b h1 h2
  cases hab


==> anc/lean/README_Lean.md <==
# Lean companion

`DevNCore.lean` is a small Lean 4 companion for the finite relational core of the paper.
It formalizes:

- the two-agent coalition table,
- the midpoint direction of exact union-composition,
- the rectangular-mixing consequence,
- the factor-closure composition row for public restrictions,
- the two-state non-product example with failed coordinate separation.

It deliberately does not formalize the Hilbert system, Lindenbaum lemma, canonical truth lemma, or the full canonical completeness theorem. Those remain the mathematical proof in the paper.

It uses Lean 4 core features only: there are no imports, no mathlib dependency, and no `sorry` placeholders.

Suggested command with Lean 4:

```bash
lean lean/DevNCore.lean
```

A successful run should terminate with no output.


==> anc/lean_expected_outputs.md <==
# Expected and observed Lean output

Command:

```bash
lean lean/DevNCore.lean
```

Expected output:

```text
# no output on success
```

Note: the Lean companion is a small mechanized proof of the finite relational core. It is not a mechanization of the canonical completeness theorem.

The file has no imports, no mathlib dependency, and no `sorry` placeholders.

Observed local transcript: `lean_run.log` (Lean 4.29.1). A successful Lean run emits no diagnostics.


==> anc/lean_run.log <==
Lean version: Lean (version 4.29.1, arm64-apple-darwin24.6.0, commit f72c35b3f637c8c6571d353742168ab66cc22c00, Release)
Command: lean lean/DevNCore.lean
Result: success; no diagnostics.
The file contains no occurrences of 'sorry' or 'admit'.


==> anc/tools/certcheck.py <==
#!/usr/bin/env python3
"""Tiny line-based checker for the supplied finite Dev(N) certificate examples.

This is a reference checker for the examples bundled with the manuscript, not a
proof search procedure. It verifies displayed finite tables: identity, equivalence,
inclusion, exact union-composition, simple modal rows, diamond witnesses, and root truth.
The supported labels are the one-agent set {empty, one} and the two-agent set
{empty, one, two, grand}, matching the examples in this package.
"""
from __future__ import annotations

import re
import sys
from pathlib import Path
from typing import Dict, List, Set, Tuple

Pair = Tuple[str, str]

LABELS_ONE = {"empty", "one"}
LABELS_TWO = {"empty", "one", "two", "grand"}


def fail(msg: str) -> None:
    print(f"REJECT: {msg}")
    raise SystemExit(1)


def split_items(text: str) -> List[str]:
    return [x.strip() for x in text.split(",") if x.strip()]


def split_formulas(text: str) -> List[str]:
    return [x.strip() for x in text.split(";") if x.strip()]


def parse_pairs(text: str) -> Set[Pair]:
    return set((a.strip(), b.strip()) for a, b in re.findall(r"\(([^,()]+),([^,()]+)\)", text))


def parse_cert(path: Path):
    section = None
    data: Dict[str, object] = {
        "types": {},
        "relations": {},
        "diamonds": [],
    }
    for raw in path.read_text(encoding="utf-8").splitlines():
        line = raw.split("#", 1)[0].rstrip()
        if not line.strip():
            continue
        stripped = line.strip()
        if stripped in {"types:", "relations:", "diamonds:", "factors:"}:
            section = stripped[:-1]
            continue
        if section == "types" and raw.startswith("  "):
            st, vals = stripped.split(":", 1)
            data["types"][st.strip()] = set(split_formulas(vals))
            continue
        if section == "relations" and raw.startswith("  "):
            lab, vals = stripped.split(":", 1)
            data["relations"][lab.strip()] = parse_pairs(vals)
            continue
        if section == "diamonds" and raw.startswith("  "):
            m = re.match(r"(\S+)\s+(\S+)\s+(.+?)\s*->\s*(\S+)$", stripped)
            if m:
                data["diamonds"].append(m.groups())
            continue
        if ":" in stripped and section is None:
            key, vals = stripped.split(":", 1)
            key = key.strip()
            vals = vals.strip()
            if key == "states":
                data[key] = split_items(vals)
            elif key == "labels":
                data[key] = split_items(vals)
            elif key == "closure":
                data[key] = split_formulas(vals)
            elif key in {"root", "formula"}:
                data[key] = vals
            continue
    return data


def label_set(label: str) -> frozenset[str]:
    if label == "empty":
        return frozenset()
    if label == "one":
        return frozenset({"one"})
    if label == "two":
        return frozenset({"two"})
    if label == "grand":
        return frozenset({"one", "two"})
    fail(f"unknown label {label!r}")


def label_from_set(s: frozenset[str], labels: Set[str]) -> str:
    if not s:
        return "empty"
    if s == {"one"}:
        return "one"
    if s == {"two"}:
        return "two"
    if s == {"one", "two"}:
        return "grand"
    fail(f"cannot encode label union {sorted(s)}")


def check_equivalence(label: str, rel: Set[Pair], states: List[str]) -> None:
    for s in states:
        if (s, s) not in rel:
            fail(f"R_{label} is not reflexive at {s}")
    for a, b in list(rel):
        if (b, a) not in rel:
            fail(f"R_{label} is not symmetric at ({a},{b})")
    for a, b in list(rel):
        for c in states:
            if (b, c) in rel and (a, c) not in rel:
                fail(f"R_{label} is not transitive at ({a},{b},{c})")


def modal_parts(formula: str):
    m = re.match(r"^\[([^\]]+)\](.+)$", formula)
    if m:
        return "box", m.group(1).strip(), m.group(2).strip()
    m = re.match(r"^<([^>]+)>(.+)$", formula)
    if m:
        return "diamond", m.group(1).strip(), m.group(2).strip()
    return None


def check(path: Path) -> None:
    data = parse_cert(path)
    states = data.get("states")
    labels = data.get("labels")
    root = data.get("root")
    formula = data.get("formula")
    closure = set(data.get("closure", []))
    types: Dict[str, Set[str]] = data["types"]
    rels: Dict[str, Set[Pair]] = data["relations"]

    if not isinstance(states, list) or not states:
        fail("missing states")
    if not isinstance(labels, list) or not labels:
        fail("missing labels")
    labels_set = set(labels)
    if labels_set != LABELS_ONE and labels_set != LABELS_TWO:
        fail("labels must be {empty, one} or {empty, one, two, grand}")
    if root not in states:
        fail("root is not a state")
    if not isinstance(formula, str) or not formula:
        fail("missing formula")
    for s in states:
        if s not in types:
            fail(f"missing type for {s}")
    for lab in labels:
        if lab not in rels:
            fail(f"missing relation for {lab}")
        for a, b in rels[lab]:
            if a not in states or b not in states:
                fail(f"R_{lab} contains unknown state ({a},{b})")

    identity = {(s, s) for s in states}
    if rels["empty"] != identity:
        fail("R_empty is not exactly identity")
    for lab in labels:
        check_equivalence(lab, rels[lab], states)

    for c in labels:
        for d in labels:
            if label_set(c).issubset(label_set(d)) and not rels[c].issubset(rels[d]):
                fail(f"inclusion fails for {c} subset {d}")
            u = label_from_set(label_set(c) | label_set(d), labels_set)
            comp = {(a, c2) for (a, b) in rels[c] for (b2, c2) in rels[d] if b == b2}
            if comp != rels[u]:
                fail(f"union-composition fails for {c} ; {d} = {u}")

    for s in states:
        typ = types[s]
        if not typ.issubset(closure):
            fail(f"type at {s} contains formula outside closure")
        for f in closure:
            parts = modal_parts(f)
            if not parts:
                continue
            kind, lab, body = parts
            if lab not in labels_set:
                fail(f"modal formula uses unknown label {lab}")
            successors = [t for a, t in rels[lab] if a == s]
            if kind == "box":
                actual = all(body in types[t] for t in successors)
            else:
                actual = any(body in types[t] for t in successors)
            claimed = f in typ
            if actual != claimed:
                fail(f"modal truth mismatch at {s}: {f} claimed={claimed} actual={actual}")

    for s, lab, body, target in data["diamonds"]:
        if s not in states or target not in states:
            fail("diamond witness names unknown state")
        if lab not in labels_set:
            fail("diamond witness uses unknown label")
        if (s, target) not in rels[lab]:
            fail(f"diamond witness {s} {lab} {body} -> {target} is not an edge")
        if body not in types[target]:
            fail(f"diamond witness target {target} does not satisfy {body}")

    if formula not in types[root]:
        fail("root formula is not true at root")
    print("ACCEPT")


if __name__ == "__main__":
    if len(sys.argv) != 2:
        print("usage: certcheck.py FILE.cert", file=sys.stderr)
        raise SystemExit(2)
    check(Path(sys.argv[1]))


==> anc/tools/run_alloy_cli.sh <==
#!/usr/bin/env bash
set -u
if [ -z "${ALLOY_JAR:-}" ]; then
  echo "Set ALLOY_JAR=/path/to/org.alloytools.alloy.dist-6.2.0.jar" >&2
  exit 2
fi
JAVA_BIN="${JAVA_BIN:-java}"
"$JAVA_BIN" -jar "$ALLOY_JAR" exec -c '*' -t json -o alloy_exec_out -f devn_alloy_audit.als


==> anc/tools/run_certcheck.sh <==
#!/usr/bin/env bash
set -u
cd "$(dirname "$0")/.."
run_case() {
  local file="$1"
  echo "$ python3 tools/certcheck.py $file"
  set +e
  python3 tools/certcheck.py "$file"
  local status=$?
  set -e
  echo "exit status: $status"
}
set -e
run_case certificate_example_accept.cert
run_case certificate_example_bad_diamond.cert
run_case certificate_example_bad_union.cert

